Learning to Discover Multi-Class Attentional Regions for Multi-Label Image Recognition

Multi-label image recognition is a practical and challenging task compared to single-label image classification. However, previous works may be suboptimal because of a great number of object proposals or complex attentional region generation modules. In this paper, we propose a simple but efficient two-stream framework to recognize multi-category objects from global image to local regions, similar to how human beings perceive objects. To bridge the gap between global and local streams, we propose a multi-class attentional region module which aims to make the number of attentional regions as small as possible and keep the diversity of these regions as high as possible. Our method can efficiently and effectively recognize multi-class objects with an affordable computation cost and a parameter-free region localization module. Over three benchmarks on multi-label image classification, we create new state-of-the-art results with a single model only using image semantics without label dependency. In addition, the effectiveness of the proposed method is extensively demonstrated under different factors such as global pooling strategy, input size and network architecture. Code has been made available at~\url{https://github.com/gaobb/MCAR}.

==> figure/.ipynb_checkpoints/mcar-vis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## pascal-voc\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np \n",
    "from sklearn import metrics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "topN = [0,1,2,4,6,8]\n",
    "map1 = [85.26, 87.37, 87.91, 88.12, 88.32, 88.36]\n",
    "map2 = [89.12, 91.68, 91.85, 92.25, 92.43, 92.44] \n",
    "map3 = [89.24, 92.23, 92.82, 93.03, 92.84, 93.14]\n",
    "ax.plot(np.array(topN), np.array(map1), '-o', color='C1', linewidth=3,label='MobileNet-v2')\n",
    "#plt.grid()\n",
    "#ax.plot(np.array(topN), np.array(map2))\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(85,89,0.5))\n",
    "ax.set_yticklabels((np.arange(85,89,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('mobilenetv2-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map2),'-o', color='C1', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(89,93,0.5))\n",
    "ax.set_yticklabels((np.arange(89,93,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('resnet50-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map3),'-o', color='C1', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(89,94,0.5))\n",
    "ax.set_yticklabels((np.arange(89,94,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('resnet101-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## ms-coco\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np \n",
    "from sklearn import metrics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "topN = [0,1,2,4,6,8]\n",
    "map1 = [65.47, 68.59, 69.33, 69.97, 70.31, 70.38]\n",
    "map2 = [73.32, 76.66, 77.32, 78.01, 78.58, 78.66]\n",
    "map3 = [74.13, 77.94, 78.72, 79.42, 79.88, 80.11]\n",
    "ax.plot(np.array(topN), np.array(map1), '-o', color='C1', linewidth=3,label='MobileNet-v2')\n",
    "#ax.plot(np.array(topN), np.array(map2))\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(65,71,0.5))\n",
    "ax.set_yticklabels((np.arange(65,72,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-mobilenetv2-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map2),'-o', color='C1', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(73,79,0.5))\n",
    "ax.set_yticklabels((np.arange(73,79,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-resnet50-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map3),'-o', color='C1', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(74,81,0.5))\n",
    "ax.set_yticklabels((np.arange(74,81,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel('$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-resnet101-mcar-topN.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np \n",
    "from sklearn import metrics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "topN = [0,0.1,0.3,0.5,0.7,0.9]\n",
    "map1 = [85.26, 87.81, 88.08, 88.12, 88.18, 87.69]\n",
    "map2 = [89.12, 91.94, 91.99, 92.25, 92.36, 92.19] \n",
    "map3 = [89.24, 92.67, 92.73, 93.03, 93.11, 92.62]\n",
    "ax.plot(np.array(topN), np.array(map1), '-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(85,89,0.5))\n",
    "ax.set_yticklabels((np.arange(85,89,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('mobilenetv2-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map2),'-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(89,93,0.5))\n",
    "ax.set_yticklabels((np.arange(89,93,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('resnet50-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map3),'-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(89,94,0.5))\n",
    "ax.set_yticklabels((np.arange(89,94,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('resnet101-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# MS-COCO\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np \n",
    "from sklearn import metrics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "topN = [0,0.1,0.3,0.5,0.7,0.9]\n",
    "map1 = [65.47, 69.52, 69.98, 69.97, 69.56, 67.93 ]\n",
    "map2 = [73.32, 77.57, 77.96, 78.01, 77.90, 76.60 ] \n",
    "map3 = [74.13, 78.01, 78.98, 79.42, 79.49, 78.64 ]\n",
    "ax.plot(np.array(topN), np.array(map1), '-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(65,71,0.5))\n",
    "ax.set_yticklabels((np.arange(65,71,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-mobilenetv2-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map2),'-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(73,79,0.5))\n",
    "ax.set_yticklabels((np.arange(73,79,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-resnet50-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map3),'-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(73,80,0.5))\n",
    "ax.set_yticklabels((np.arange(73,80,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('coco-resnet101-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "\"\\nplt.style.use('seaborn-white')\\nfig = plt.figure()\\nax = fig.add_subplot(1, 1, 1)\\nax.plot(np.array(topN), np.array(map2),'-o', color='C3', linewidth=3 )\\nax.set_xticks(np.arange(0.0,1.0,0.1))\\nax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\\nax.set_yticks(np.arange(89,93,0.5))\\nax.set_yticklabels((np.arange(89,93,0.5)*10).round()/10, fontsize=15)\\nplt.xlabel(r'$\\tau$', fontsize=20)\\nplt.ylabel('mAP(%)',fontsize=20)\\nplt.grid(axis='y')\\n#plt.savefig('resnet50-mcar-thresh.eps',dpi=400,bbox_inches='tight')\\nplt.show()\\n\""
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np \n",
    "from sklearn import metrics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "topN = [0,0.1,0.3,0.5,0.7,0.9]\n",
    "topN = [0,1,2,4,6,8]\n",
    "map1 = [85.26, 87.81, 88.08, 88.12, 88.18, 87.69]\n",
    "map1 = [85.26, 87.37, 87.91, 88.12, 88.32, 88.36]\n",
    "map2 = [90.32, 91.68, 91.85, 92.25, 92.43, 92.44]\n",
    "map3 = [89.24, 92.23, 92.82, 93.03, 92.84, 93.14]\n",
    "#map2 = [89.12, 91.94, 91.99, 92.25, 92.36, 92.19] \n",
    "\n",
    "ax.plot(np.array(topN), np.array(map1), '-o', color='C1', linewidth=3 )\n",
    "ax.plot(np.array(topN), np.array(map2), '-o', color='C2', linewidth=3 )\n",
    "ax.plot(np.array(topN), np.array(map3), '-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0,9,1))\n",
    "ax.set_xticklabels(np.arange(0,9,1), fontsize=15)\n",
    "ax.set_yticks(np.arange(85,95,1))\n",
    "ax.set_yticklabels((np.arange(85,95,1)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$topN$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "#plt.savefig('mobilenetv2-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "'''\n",
    "plt.style.use('seaborn-white')\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "ax.plot(np.array(topN), np.array(map2),'-o', color='C3', linewidth=3 )\n",
    "ax.set_xticks(np.arange(0.0,1.0,0.1))\n",
    "ax.set_xticklabels((np.arange(0.0,1.0,0.1)*10).round()/10, fontsize=15)\n",
    "ax.set_yticks(np.arange(89,93,0.5))\n",
    "ax.set_yticklabels((np.arange(89,93,0.5)*10).round()/10, fontsize=15)\n",
    "plt.xlabel(r'$\\tau$', fontsize=20)\n",
    "plt.ylabel('mAP(%)',fontsize=20)\n",
    "plt.grid(axis='y')\n",
    "#plt.savefig('resnet50-mcar-thresh.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<module 'matplotlib.style' from '/anaconda3/lib/python3.6/site-packages/matplotlib/style/__init__.py'>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "ax.set_xlim([0.3, 1.01])\n",
    "ax.set_ylim([0.7, 0.88])\n",
    "plt.legend([\"v3.00\", \"v3.03\", \"v3.04\"],fontsize=\"small\",loc=[0.2,0.4])\n",
    "ax.set_title('Accuracy vs Coverage',fontsize='large')\n",
    "# display the plot\n",
    "plt.xlabel('Coverage')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.savefig(save_fig,dpi=200,bbox_inches='tight')\n",
    "''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/danylgao/Desktop'"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pwd\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\nx = np.arange(len(labels))  # the label locations\\nwidth = 0.45  # the width of the bars\\n\\nfig, ax = plt.subplots()\\nrects1 = ax.bar(x - width/2, base, width, label=\\'Men\\')\\nrects2 = ax.bar(x + width/2, mcar, width, label=\\'Women\\')\\n\\n# Add some text for labels, title and custom x-axis tick labels, etc.\\nax.set_ylabel(\\'Scores\\')\\nax.set_title(\\'Scores by group and gender\\')\\nax.set_xticks(x)\\nax.set_xticklabels(labels)\\nax.legend()\\n\\n\\ndef autolabel(rects):\\n    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\\n    \\n    for rect in rects:\\n        height = rect.get_height()\\n        ax.annotate(\\'{}\\'.format(height),\\n                    xy=(rect.get_x() + rect.get_width() / 2, height),\\n                    xytext=(0, 3),  # 3 points vertical offset\\n                    textcoords=\"offset points\",\\n                    ha=\\'center\\', va=\\'bottom\\')\\n    \\n\\nautolabel(rects1)\\nautolabel(rects2)\\n\\nfig.tight_layout()\\nplt.savefig(\\'base-mcar.eps\\',dpi=400,bbox_inches=\\'tight\\')\\nplt.show()\\n'"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "labels = ['G1', 'G2', 'G3', 'G4', 'G5']\n",
    "\n",
    "men_means = [20, 34, 30, 35, 27]\n",
    "women_means = [25, 32, 34, 20, 25]\n",
    "labels = ['airplane', 'apple', 'backpack', 'banana', 'baseball bat', 'baseball glove', 'bear', 'bed', 'bench', 'bicycle', 'bird', 'boat', 'book', 'bottle', 'bowl', 'broccoli', 'bus', 'cake', 'car', 'carrot', 'cat', 'cell phone', 'chair', 'clock', 'couch', 'cow', 'cup', 'dining table', 'dog', 'donut', 'elephant', 'fire hydrant', 'fork', 'frisbee', 'giraffe', 'hair drier', 'handbag', 'horse', 'hot dog', 'keyboard', 'kite', 'knife', 'laptop', 'microwave', 'motorcycle', 'mouse', 'orange', 'oven', 'parking meter', 'person', 'pizza', 'potted plant', 'refrigerator', 'remote', 'sandwich', 'scissors', 'sheep', 'sink', 'skateboard', 'skis', 'snowboard', 'spoon', 'sports ball', 'stop sign', 'sitcase', 'srfboard', 'teddy bear', 'tennis racket', 'tie', 'toaster', 'toilet', 'toothbrsh', 'traffic light', 'train', 'trck', 'tv', 'mbrella', 'vase', 'wine glass', 'zebra']\n",
    "\n",
    "baseavg = [96.6749, 52.4842, 43.1983, 79.1119, 89.2460, 90.7042, 96.3607, 85.2039,\n",
    "        62.4728, 75.5958, 76.7822, 86.6387, 64.6103, 70.2793, 67.3203, 89.7701,\n",
    "        85.5303, 79.0124, 85.4663, 68.4161, 94.6592, 62.0695, 74.9852, 80.9283,\n",
    "        79.1457, 90.1222, 72.2812, 73.8399, 86.3543, 80.6354, 97.9373, 82.5880,\n",
    "        70.9207, 90.5024, 99.5152,  3.2689, 45.2217, 92.1590, 72.7117, 84.1705,\n",
    "        95.6967, 52.9657, 85.4300, 61.3691, 92.7612, 71.4453, 71.7773, 78.6787,\n",
    "        60.7932, 98.7556, 93.0240, 64.6798, 68.7995, 70.5237, 70.6279, 44.6050,\n",
    "        93.0084, 86.6567, 96.2688, 93.9979, 77.3423, 47.7078, 82.6822, 78.1254,\n",
    "        69.1704, 94.4177, 83.9529, 98.4833, 81.0658,  8.3340, 96.3544, 55.9147,\n",
    "        84.2335, 94.5259, 70.4447, 82.2072, 82.9157, 73.4523, 74.3576, 99.1776]\n",
    "\n",
    "basemix = [96.6146, 64.1268, 47.1016, 82.8408, 92.4904, 93.5615, 96.8620, 84.2618,\n",
    "        63.4951, 77.6386, 79.0169, 87.9038, 65.9784, 71.9115, 69.1246, 91.2858,\n",
    "        86.5458, 78.8482, 86.6555, 74.2028, 95.1671, 63.6059, 76.0956, 81.6776,\n",
    "        79.7329, 90.4464, 74.4343, 76.3447, 87.2070, 81.7620, 98.1089, 83.2797,\n",
    "        76.1184, 91.2778, 99.2463, 27.3214, 49.4998, 91.9884, 75.7670, 86.5133,\n",
    "        95.6122, 63.6822, 88.1227, 76.7169, 92.2913, 85.1227, 77.1047, 85.1087,\n",
    "        68.2844, 98.8923, 93.3914, 66.8123, 75.6608, 74.1094, 71.2421, 59.2669,\n",
    "        93.2462, 88.9765, 95.6499, 93.6026, 77.9149, 59.3397, 85.3557, 78.0792,\n",
    "        70.2771, 94.0156, 85.5580, 98.5357, 82.6189, 19.4389, 96.7865, 65.3821,\n",
    "        84.7761, 94.9216, 71.6613, 86.3246, 84.1955, 76.6880, 76.2285, 99.0597]\n",
    "\n",
    "mcar448_4 = [97.5268, 69.8966, 56.2655, 86.4991, 93.8312, 95.0403, 97.3899, 85.4330,\n",
    "        68.9445, 82.5655, 83.1304, 89.2609, 70.1067, 77.1890, 74.4074, 93.1497,\n",
    "        89.5651, 81.4098, 90.2964, 80.2445, 96.1227, 70.5886, 79.3210, 83.9097,\n",
    "        82.3110, 93.3858, 78.9720, 78.4399, 91.2608, 84.8642, 98.4885, 87.9824,\n",
    "        80.8679, 93.4642, 99.5941, 38.8648, 58.7345, 94.4735, 78.2086, 87.9563,\n",
    "        97.0727, 70.5222, 89.8735, 82.2370, 94.3697, 88.4385, 81.8864, 87.9853,\n",
    "        74.8628, 99.2212, 94.5565, 71.4290, 80.6194, 79.5344, 75.7426, 65.0906,\n",
    "        95.4408, 90.7684, 97.0159, 96.0332, 84.2267, 66.6245, 88.5438, 83.0183,\n",
    "        75.0208, 95.5532, 88.5045, 98.9180, 86.1132, 33.7089, 97.2451, 71.6569,\n",
    "        88.7670, 96.4501, 77.2111, 87.7211, 87.2405, 79.4597, 81.6598, 99.4115]\n",
    "\n",
    "mcaravg = [97.3157, 65.1352, 51.1048, 83.6478, 91.5055, 92.6073, 96.7950, 85.2379,\n",
    "        67.2147, 80.5322, 81.1489, 88.3579, 67.9828, 75.2739, 71.1656, 91.8984,\n",
    "        88.4995, 80.9826, 89.0506, 75.5293, 95.8472, 67.4669, 76.8782, 83.1772,\n",
    "        80.1739, 92.4830, 77.0617, 76.1934, 90.4945, 83.1626, 98.0416, 86.5234,\n",
    "        76.8800, 92.9955, 99.4048,  3.0926, 50.2231, 93.7848, 77.3610, 85.2703,\n",
    "        96.3611, 59.2295, 88.3120, 76.7592, 93.9176, 80.4592, 78.2429, 84.2238,\n",
    "        68.7814, 99.1137, 93.7848, 69.4601, 75.0698, 74.8734, 74.2183, 55.7221,\n",
    "        92.7979, 89.6973, 96.8360, 95.1277, 78.6491, 55.6784, 85.9088, 81.0447,\n",
    "        72.2378, 94.2977, 87.9549, 98.8673, 85.9019,  9.0178, 96.4635, 58.4214,\n",
    "        87.9401, 95.7864, 74.2119, 85.2885, 85.8269, 76.2459, 79.6657, 99.4321]\n",
    "\n",
    "mcarmix448 =[97.5584, 70.0137, 57.6879, 87.0068, 93.8882, 95.1425, 96.8914, 85.0588,\n",
    "        69.2436, 83.5690, 83.7176, 88.7768, 70.4254, 79.2701, 75.0464, 92.9592,\n",
    "        89.9521, 81.4976, 90.8316, 80.7392, 96.0682, 71.4868, 79.3288, 85.1211,\n",
    "        82.2471, 93.3696, 79.8869, 78.2409, 92.1067, 84.6533, 98.5399, 89.9144,\n",
    "        81.2695, 93.2099, 99.5788, 36.7942, 59.9482, 94.6246, 78.6682, 87.4156,\n",
    "        96.6460, 70.3391, 89.8928, 82.2751, 94.5435, 88.6025, 82.7354, 88.1179,\n",
    "        75.1066, 99.2521, 94.6873, 72.4302, 80.3636, 79.3852, 76.2312, 66.4366,\n",
    "        95.5457, 90.9342, 97.1704, 95.9839, 83.8096, 67.4707, 88.4735, 84.6561,\n",
    "        75.3126, 95.7171, 88.8921, 98.7904, 86.7287, 35.1943, 97.1029, 71.5332,\n",
    "        89.5791, 96.4150, 77.8150, 87.3743, 87.9075, 79.8224, 83.1438, 99.4870]\n",
    "\n",
    "\n",
    "mcarmix576 = [97.4947, 71.3057, 58.2504, 87.3094, 94.3767, 95.5459, 97.0612, 85.1110,\n",
    "        69.4843, 84.7461, 84.6706, 89.3488, 70.9782, 79.9061, 75.4200, 93.5690,\n",
    "        89.9074, 81.8188, 91.1124, 80.9157, 96.5003, 73.0118, 79.7244, 85.4878,\n",
    "        82.5245, 92.9142, 80.4458, 78.7766, 92.6990, 84.9097, 98.4430, 89.6990,\n",
    "        82.2772, 93.7766, 99.5267, 39.9561, 60.1052, 95.0340, 79.1186, 87.6972,\n",
    "        97.3892, 72.1492, 90.4505, 82.5845, 94.7496, 88.5562, 82.4669, 88.0402,\n",
    "        75.5447, 99.2665, 94.7038, 71.4866, 80.0322, 80.4611, 75.8532, 66.7138,\n",
    "        95.4404, 90.8543, 97.1865, 96.3843, 84.3011, 68.9941, 89.9029, 84.6423,\n",
    "        75.5310, 95.7576, 89.5269, 98.8739, 87.5628, 40.7641, 97.0621, 72.0036,\n",
    "        89.6439, 96.3155, 78.4811, 87.6108, 87.1943, 80.4658, 85.0862, 99.5993]\n",
    "'''\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.45  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, base, width, label='Men')\n",
    "rects2 = ax.bar(x + width/2, mcar, width, label='Women')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Scores')\n",
    "ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    \n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "    \n",
    "\n",
    "autolabel(rects1)\n",
    "autolabel(rects2)\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.savefig('base-mcar.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "#base.sort(reverse=True)\n",
    "#print(base)\n",
    "ind = sorted(range(len(baseavg)), key=lambda k: baseavg[k], reverse=True)\n",
    "sort_baseavg = []\n",
    "for i in ind:\n",
    "    sort_baseavg.append(baseavg[i])\n",
    "\n",
    "'''\n",
    "sort_basemix = []\n",
    "for i in ind:\n",
    "    sort_basemix.append(basemix[i])\n",
    "\n",
    "\n",
    "sort_mcaravg = []\n",
    "for i in ind:\n",
    "    sort_mcaravg.append(mcaravg[i])\n",
    "'''\n",
    "sort_mcarmix = []\n",
    "for i in ind:\n",
    "    sort_mcarmix.append(mcarmix448[i])\n",
    "\n",
    "\n",
    "sort_label = []\n",
    "for i in ind:\n",
    "    sort_label.append(labels[i])\n",
    "#print(sort_label)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.3  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, sort_baseavg, width, label='Baseline')\n",
    "#rects2 = ax.bar(x + 0, sort_mcaravg, width, label='MCAR-Avg')\n",
    "rects3 = ax.bar(x + width/2, sort_mcarmix, width, label='MCAR')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('AP(%)', fontsize=10)\n",
    "#ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set(xlim=[-1, 80], ylim=[0, 100], aspect=0.25)\n",
    "ax.set_yticklabels(range(0,120,20), fontsize=10)\n",
    "ax.set_xticklabels(sort_label, rotation='vertical', fontsize=5)\n",
    "plt.grid(axis='y')\n",
    "ax.legend(fontsize=8)\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    '''\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom')\n",
    "    '''\n",
    "\n",
    "autolabel(rects1)\n",
    "#autolabel(rects2)\n",
    "autolabel(rects3)\n",
    "\n",
    "\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.savefig('base-mcar.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'sort_base' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-20-398f6d59ed60>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0msort_base\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'sort_base' is not defined"
     ]
    }
   ],
   "source": [
    "sort_base"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def obj_loc(score, threshold=0.5, minsize= 64):  \n",
    "    snorm = (score- threshold).sign()\n",
    "    snormdiff = (snorm[1:] - snorm[:-1]).abs()\n",
    "    \n",
    "    szero = (snormdiff==2).nonzero()\n",
    "    szero = szero[:,0]\n",
    "    print(szero)\n",
    "    \n",
    "    sdim = score.size(0)\n",
    "    zmin, zmax = 32, sdim -32\n",
    "    smax = 0\n",
    "    sdis = 0\n",
    "    sdim = score.size(0)\n",
    "    print(len(szero))\n",
    "    if szero[0] > 0:\n",
    "       lzmin, lzmax = 0, szero[0]\n",
    "       lzdis = lzmax - lzmin\n",
    "       lsmax, _ = score[lzmin:lzmax,:].max(0)\n",
    "       if lsmax > smax:\n",
    "          smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "       if lsmax == smax:\n",
    "          if lzdis > sdis:\n",
    "             smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "            \n",
    "    if szero[-1] < sdim:\n",
    "       lzmin, lzmax = szero[-1], sdim\n",
    "       lzdis = lzmax - lzmin\n",
    "       lsmax, _ = score[lzmin:lzmax,:].max(0)\n",
    "       if lsmax > smax:\n",
    "          smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "       if lsmax == smax:\n",
    "          if lzdis > sdis:\n",
    "             smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "    print(szero)\n",
    "    if len(szero) >= 2:\n",
    "       for i in range(len(szero)-1):\n",
    "           lzmin, lzmax = szero[i], szero[i+1]\n",
    "           lzdis = lzmax - lzmin\n",
    "           print(lzdis, sdis)\n",
    "           lsmax, _ = score[lzmin:lzmax,:].max(0)\n",
    "           if lsmax > smax:\n",
    "              smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "           if lsmax == smax:\n",
    "              print('hi', lzdis, sdis)\n",
    "              if lzdis > sdis:\n",
    "                 smax, zmin, zmax, sdis = lsmax, lzmin, lzmax, lzdis\n",
    "    \n",
    "    '''        \n",
    "    if x2 -x1 <= minsize:\n",
    "        pad = minsize-(x2-x1)\n",
    "        if x1 > int(pad/2) and x.size(0) -x2 > pad:\n",
    "            x1 = x1 - int(pad/2) + 1\n",
    "            x2 = x2 + int(pad/2)\n",
    "        if x1 < int(pad/2):\n",
    "            x1 = 0\n",
    "            x2 =  minsize\n",
    "        if x.size(0) - x2 < pad/2:\n",
    "            x1 = x.size(0) - minsize + 1\n",
    "            x2 = x.size(0)\n",
    "    '''\n",
    "    return zmin, zmax\n",
    "\n",
    "def normfun(x, mu,sigma):\n",
    "    pdf = ((-((x.float() - mu)**2)/(2*sigma**2)) / (sigma * math.sqrt(2*3.1415926))).exp()\n",
    "    #pdf = (-((x - mu)**2)/(2*sigma**2)) / (sigma * torch.sqrt(2*3.1415926)).exp()\n",
    "    \n",
    "    return pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([146, 301])\n",
      "2\n",
      "tensor([146, 301])\n",
      "tensor(155) tensor(147)\n",
      "hi tensor(155) tensor(155)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.mlab as mlab\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import torch\n",
    "\n",
    "x = np.arange(0,448,1)    \n",
    "mu ,sigma = 224, 12\n",
    "x = torch.from_numpy(x) \n",
    "y = normfun(x, mu, sigma)\n",
    "\n",
    "y = (y - y.min())/(y.max()-y.min())\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x.numpy(), y.numpy(), color='black', linewidth=2)\n",
    "th = torch.ones(1,448).reshape(448)*0.5\n",
    "ax.axhline(0.5, linestyle='--',color='blue',linewidth=2)\n",
    "\n",
    "ax.axvline(146, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.axvline(301, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.set_xticks(np.arange(0,448,50))\n",
    "ax.set_xticklabels(np.arange(0,448,50), fontsize=12)\n",
    "ax.set_yticks(np.arange(0,1.1,0.1))\n",
    "ax.set_yticklabels((np.arange(0,1.1,0.1)*10).round()/10, fontsize=12)\n",
    "z = y.reshape(448,1)\n",
    "x1, x2 = obj_loc(z, threshold=0.5, minsize= 448*0.875)\n",
    "#print(x1, x2)\n",
    "plt.savefig('loc-eg1.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0. , 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1. ])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.arange(0,1.1,0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor(98.7417) tensor(125.4935) tensor(138.1678)\n",
      "tensor([ 16, 119, 151, 260, 299, 385])\n",
      "6\n",
      "tensor([ 16, 119, 151, 260, 299, 385])\n",
      "tensor(103) tensor(63)\n",
      "hi tensor(103) tensor(103)\n",
      "tensor(32) tensor(103)\n",
      "tensor(109) tensor(103)\n",
      "tensor(39) tensor(103)\n",
      "tensor(86) tensor(103)\n",
      "tensor(16) tensor(119)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(0,448,1)\n",
    "mu ,sigma = 60, 9\n",
    "x = torch.from_numpy(x) \n",
    "y1 = normfun(x, mu, sigma)\n",
    "    \n",
    "mu ,sigma = 200, 10\n",
    "y2 = normfun(x, mu, sigma)\n",
    "\n",
    "mu ,sigma = 350, 11\n",
    "y3 = normfun(x, mu, sigma)\n",
    "#plt.plot(x.numpy(), y1.numpy())\n",
    "#plt.plot(x.numpy(), y2.numpy())\n",
    "#plt.show()\n",
    "print(y1.sum(), y2.sum(), y3.sum())\n",
    "y = y1/y1.sum() + y2/y2.sum() + y3/y3.sum()\n",
    "y = (y - y.min())/(y.max()-y.min())\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x.numpy(), y.numpy(), color='black',linewidth=2)\n",
    "\n",
    "\n",
    "ax.axhline(0.5, linestyle='--',color='blue', linewidth=2)\n",
    "\n",
    "ax.axvline(16, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.axvline(119, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.set_xticks(np.arange(0,448,50))\n",
    "ax.set_xticklabels(np.arange(0,448,50), fontsize=12)\n",
    "ax.set_yticks(np.arange(0,1.1,0.1))\n",
    "ax.set_yticklabels((np.arange(0,1.1,0.1)*10).round()/10, fontsize=12)\n",
    "#plt.show()\n",
    "z = y.reshape(448,1)\n",
    "x1, x2 = obj_loc(z, threshold=0.5, minsize= 448*0.875)\n",
    "print(x1, x2)\n",
    "plt.savefig('loc-eg2.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor(0.)\n",
      "tensor([ 70, 155, 259, 412])\n",
      "4\n",
      "tensor([ 70, 155, 259, 412])\n",
      "tensor(85) tensor(36)\n",
      "hi tensor(85) tensor(85)\n",
      "tensor(104) tensor(85)\n",
      "tensor(153) tensor(85)\n",
      "hi tensor(70) tensor(155)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(0,448,1)\n",
    "mu ,sigma = 112, 8\n",
    "x = torch.from_numpy(x) \n",
    "y1 = normfun(x, mu, sigma)\n",
    "    \n",
    "mu ,sigma = 336, 12\n",
    "y2 = normfun(x, mu, sigma)*2\n",
    "\n",
    "#mu ,sigma = 400, 12\n",
    "#y3 = normfun(x, mu, sigma)\n",
    "#plt.plot(x.numpy(), y1.numpy())\n",
    "#plt.plot(x.numpy(), y2.numpy())\n",
    "#plt.show()\n",
    "#print(y1.sum(), y2.sum(), y3.sum())\n",
    "y1 = y1/y1.sum()\n",
    "y2 = y2/y2.sum()\n",
    "print(y1.max()-y2.max()*y1.max()/y2.max())\n",
    "y = y1 + y2*(y1.max()/y2.max()) #+ y3/y3.sum()\n",
    "\n",
    "y = (y - y.min())/(y.max()-y.min())\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x.numpy(), y.numpy(), color='black', linewidth=2)\n",
    "ax.axhline(0.5, linestyle='--',color='blue', linewidth=2)\n",
    "ax.axvline(259, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.axvline(412, ymin=0, ymax=0.5,linestyle='--', color='red', linewidth=2)\n",
    "ax.set_xticks(np.arange(0,448,50))\n",
    "ax.set_xticklabels(np.arange(0,448,50), fontsize=12)\n",
    "ax.set_yticks(np.arange(0,1.1,0.1))\n",
    "ax.set_yticklabels((np.arange(0,1.1,0.1)*10).round()/10, fontsize=12)\n",
    "#plt.show()\n",
    "z = y.reshape(448,1)\n",
    "x1, x2 = obj_loc(z, threshold=0.5, minsize= 448*0.875)\n",
    "print('hi', x1, x2)\n",
    "plt.savefig('loc-eg3.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([], dtype=torch.int64)\n",
      "0\n"
     ]
    },
    {
     "ename": "IndexError",
     "evalue": "index 0 is out of bounds for dimension 0 with size 0",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-15-1f2696e7462a>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     22\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m \u001b[0mz\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m448\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 24\u001b[0;31m \u001b[0mx1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mx2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mobj_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mthreshold\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mminsize\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;36m448\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m0.875\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     25\u001b[0m \u001b[0;31m#print(x1, x2)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     26\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'loc-eg1.eps'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdpi\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m400\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-1-21a00c7bff2c>\u001b[0m in \u001b[0;36mobj_loc\u001b[0;34m(score, threshold, minsize)\u001b[0m\n\u001b[1;32m     13\u001b[0m     \u001b[0msdim\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mscore\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msize\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mszero\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 15\u001b[0;31m     \u001b[0;32mif\u001b[0m \u001b[0mszero\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     16\u001b[0m        \u001b[0mlzmin\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlzmax\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mszero\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     17\u001b[0m        \u001b[0mlzdis\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mlzmax\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mlzmin\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: index 0 is out of bounds for dimension 0 with size 0"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.mlab as mlab\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import torch\n",
    "\n",
    "x = np.arange(0,448,1)    \n",
    "mu ,sigma = 224, 12\n",
    "x = torch.from_numpy(x) \n",
    "y = normfun(x, mu, sigma) \n",
    "y = y.add(2)\n",
    "\n",
    "y = (y - y.min())/(y.max())\n",
    "plt.plot(x.numpy(), y.numpy(), color='black')\n",
    "th = torch.ones(1,448).reshape(448)*0.5\n",
    "plt.axhline(0.5, linestyle='--',color='blue')\n",
    "\n",
    "plt.axvline(146, ymin=0, ymax=0.5,linestyle='--', color='red')\n",
    "plt.axvline(301, ymin=0, ymax=0.5,linestyle='--', color='red')\n",
    "\n",
    "\n",
    "\n",
    "z = y.reshape(448,1)\n",
    "x1, x2 = obj_loc(z, threshold=0.5, minsize= 448*0.875)\n",
    "#print(x1, x2)\n",
    "plt.savefig('loc-eg1.eps',dpi=400,bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.mlab as mlab\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import torch\n",
    "\n",
    "def normfun(x, mu,sigma):\n",
    "    pdf = ((-((x.float() - mu)**2)/(2*sigma**2)) / (sigma * math.sqrt(2*3.1415926))).exp()\n",
    "    #pdf = (-((x - mu)**2)/(2*sigma**2)) / (sigma * torch.sqrt(2*3.1415926)).exp()\n",
    "    return pdf\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "x = np.arange(0,100,1)  \n",
    "x = torch.from_numpy(x) \n",
    "mu ,sigma = 50, 10\n",
    "for sigma in np.arange(10,2,-8.0/60):\n",
    "    #print(sigma)\n",
    "    y = normfun(x, mu, sigma)\n",
    "    y = y/y.sum()\n",
    "    ax.plot(x.numpy(), y.numpy(), linewidth=2)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "range(1,10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['airplane', 'apple', 'backpack', 'banana', 'baseball bat', 'baseball glove', 'bear', 'bed', 'bench', 'bicycle', 'bird', 'boat', 'book', 'bottle', 'bowl', 'broccoli', 'bs', 'cake', 'car', 'carrot', 'cat', 'cell phone', 'chair', 'clock', 'coch', 'cow', 'cp', 'dining table', 'dog', 'dont', 'elephant', 'fire hydrant', 'fork', 'frisbee', 'giraffe', 'hair drier', 'handbag', 'horse', 'hot dog', 'keyboard', 'kite', 'knife', 'laptop', 'microwave', 'motorcycle', 'mose', 'orange', 'oven', 'parking meter', 'person', 'pizza', 'potted plant', 'refrigerator', 'remote', 'sandwich', 'scissors', 'sheep', 'sink', 'skateboard', 'skis', 'snowboard', 'spoon', 'sports ball', 'stop sign', 'sitcase', 'srfboard', 'teddy bear', 'tennis racket', 'tie', 'toaster', 'toilet', 'toothbrsh', 'traffic light', 'train', 'trck', 'tv', 'mbrella', 'vase', 'wine glass', 'zebra']\n"
     ]
    }
   ],
   "source": [
    "labels = ['airplane', 'apple', 'backpack', 'banana', 'baseball bat', 'baseball glove', 'bear', 'bed', 'bench', 'bicycle', 'bird', 'boat', 'book', 'bottle', 'bowl', 'broccoli', 'bs', 'cake', 'car', 'carrot', 'cat', 'cell phone', 'chair', 'clock', 'coch', 'cow', 'cp', 'dining table', 'dog', 'dont', 'elephant', 'fire hydrant', 'fork', 'frisbee', 'giraffe', 'hair drier', 'handbag', 'horse', 'hot dog', 'keyboard', 'kite', 'knife', 'laptop', 'microwave', 'motorcycle', 'mose', 'orange', 'oven', 'parking meter', 'person', 'pizza', 'potted plant', 'refrigerator', 'remote', 'sandwich', 'scissors', 'sheep', 'sink', 'skateboard', 'skis', 'snowboard', 'spoon', 'sports ball', 'stop sign', 'sitcase', 'srfboard', 'teddy bear', 'tennis racket', 'tie', 'toaster', 'toilet', 'toothbrsh', 'traffic light', 'train', 'trck', 'tv', 'mbrella', 'vase', 'wine glass', 'zebra']\n",
    "\n",
    "print(labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 2.9708e-43, 1.5772e-39,\n",
      "        5.6192e-36, 1.3434e-32, 2.1553e-29, 2.3202e-26, 1.6760e-23, 8.1244e-21,\n",
      "        2.6426e-18, 5.7680e-16, 8.4481e-14, 8.3029e-12, 5.4757e-10, 2.4233e-08,\n",
      "        7.1961e-07, 1.4339e-05, 1.9174e-04, 1.7204e-03, 1.0359e-02, 4.1851e-02,\n",
      "        1.1346e-01, 2.0641e-01, 2.5198e-01, 2.0641e-01, 1.1346e-01, 4.1851e-02,\n",
      "        1.0359e-02, 1.7204e-03, 1.9174e-04, 1.4339e-05, 7.1961e-07, 2.4233e-08,\n",
      "        5.4757e-10, 8.3029e-12, 8.4481e-14, 5.7680e-16, 2.6426e-18, 8.1244e-21,\n",
      "        1.6760e-23, 2.3202e-26, 2.1553e-29, 1.3434e-32, 5.6192e-36, 1.5772e-39,\n",
      "        2.9708e-43, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00,\n",
      "        0.0000e+00, 0.0000e+00, 0.0000e+00, 0.0000e+00])\n",
      "tensor([0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0100, 0.0103, 0.0111, 0.0122, 0.0127, 0.0122, 0.0111, 0.0103,\n",
      "        0.0100, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099, 0.0099,\n",
      "        0.0099])\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mu ,sigma = 50, 1\n",
    "fig, ax = plt.subplots()\n",
    "y = normfun(x, mu, sigma)\n",
    "y = y/y.sum()\n",
    "a = y.exp()\n",
    "print(y)\n",
    "y1 = a/(a.sum())\n",
    "print(y1)\n",
    "ax.plot(x.numpy(), y1.numpy(), linewidth=2)\n",
    "t=2\n",
    "y2 = (y/t).exp()/(y/t).exp().sum()\n",
    "ax.plot(x.numpy(), y2.numpy(), linewidth=2)\n",
    "t=0.1\n",
    "y3 = (y/t).exp()/(y/t).exp().sum()\n",
    "#ax.plot(x.numpy(), y3.numpy(), linewidth=2)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

